Nonvanishing of $L$-function of some Hecke characters on cyclotomic fields

In this paper, we show the nonvanishing of some Hecke characters on cyclotomic fields. The main ingredient of this paper is a computation of eigenfunctions and the action of Weil representation at some primes including the primes above $2$. As an application, we show that for each isogeny factor of the Jacobian of the $p$-th Fermat curve where $2$ is a quadratic residue modulo $p$, there are infinitely many twists whose analytic rank is zero. Also, for a certain hyperelliptic curve over the $11$-th cyclotomic field whose Jacobian has complex multiplication, there are infinitely many twists whose analytic rank is zero.

==> anc_Weilindex11/Weilindex11.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "#### Setup $K = Q(zeta_11)$, and $F$, totally real subfield of $K$.\n",
    "#### We know that the irreducible polynomial of the totally real subfield of $Q(zeta_11)$ is $x^5 + x^4 - 4*x^3 - 3*x^2 + 3*x + 1$.\n",
    "F.<w>=NumberField(x^5 + x^4 - 4*x^3 - 3*x^2 + 3*x + 1)\n",
    "R.<xx>=F[]\n",
    "K.<z>=F.extension(xx^2 - w*xx+1)\n",
    "z^(11)\n",
    "K(2).factor() \n",
    "### remains prime, so that the residue degree k_2 = 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Construction of aa2, ..., aa5\n",
    "aa1=2*(z^5+z^6)\n",
    "aa2=(1+z^2+z^(-2))*(z^6-z^5)/(z^2-z^(-2))\n",
    "aa3=(1+z^3+z^(-3))*(z^6-z^5)/(z^3-z^(-3))\n",
    "aa4=(1+z^4+z^(-4))*(z^6-z^5)/(z^4-z^(-4))\n",
    "aa5=(1+z^5+z^(-5))*(z^6-z^5)/(z^5-z^(-5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Construction of aa6\n",
    "Z1=(1+2*z)*(1+2*z^2)*(1+2*z^3)*(1+2*z^4)*(1+2*z^5)\n",
    "Z2=(1+2*z^(10))*(1+2*z^9)*(1+2*z^8)*(1+2*z^7)*(1+2*z^6)\n",
    "ZZ=Z1/Z2\n",
    "(ZZ+1)*(ZZ-1)^(-1)*(z^6-z^5)\n",
    "aa6=(ZZ+1)*(ZZ-1)^(-1)*(z^6-z^5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Numerical verification\n",
    "aa1\n",
    "aa2\n",
    "aa3\n",
    "aa4\n",
    "aa5\n",
    "aa6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Delta = delta^2\n",
    "Delta = (z^6 - z^5)^2\n",
    "Delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### u = 2 beta, and beta is given by Lemma 4.2\n",
    "u = (z^5+z^6)^(45) \n",
    "u"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Trace of a*alpha\\Delta^2u^2/(a+\\Delta)\n",
    "F(aa1*Delta^2*u^2/(aa1^2+Delta)).trace() % 4\n",
    "F(aa2*Delta^2*u^2/(aa2^2+Delta)).trace() % 4\n",
    "F(aa3*Delta^2*u^2/(aa3^2+Delta)).trace() % 4\n",
    "F(aa4*Delta^2*u^2/(aa4^2+Delta)).trace() % 4\n",
    "F(aa5*Delta^2*u^2/(aa5^2+Delta)).trace() % 4\n",
    "F(aa6*Delta^2*u^2/(aa6^2+Delta)).trace() % 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### Hilbert symbol (aDelta, a^2+Delta)\n",
    "F.hilbert_symbol(aa1*Delta, aa1^2+Delta, 2) ### g_a = 1+2\n",
    "F.hilbert_symbol(aa2*Delta, aa2^2+Delta, 2)\n",
    "F.hilbert_symbol(aa3*Delta, aa3^2+Delta, 2)\n",
    "F.hilbert_symbol(aa4*Delta, aa4^2+Delta, 2)\n",
    "F.hilbert_symbol(aa5*Delta, aa5^2+Delta, 2)\n",
    "F.hilbert_symbol(aa6*Delta, aa6^2+Delta, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "### define Weil index \\gamma_{F, 2}(a \\psi) in (5) of the paper.\n",
    "### Now, psi is trivial on O_{F_v} so that $m = 0$, which implies that $\\overline{m} = 0$.\n",
    "### $\\widetilde{m} = 0+1$.\n",
    "### $O_{F_v}/2O_{F_v} \\cong \\bF_{32}$.\n",
    "### We want to define $(c*\\gamma)_{F, v}(\\psi)$\n",
    "def GammaFv_cstarpsi(c):\n",
    "    S=0\n",
    "    for a0 in (0..1):\n",
    "        for a1 in (0..1):\n",
    "            for a2 in (0..1):\n",
    "                for a3 in (0..1):\n",
    "                    for a4 in (0..1):\n",
    "                        x=a0 + a1*w + a2*w^2 + a3*w^3 + a4*w^4 \n",
    "                        y=F(c*x^2/4).trace() ### since \\widetilde{m} = 1 and ord_v(2) = 1\n",
    "                        psivalue=e^(-2*pi*sqrt(-1)*y)\n",
    "                        S=S+psivalue\n",
    "    return(S/(4*sqrt(2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "#### We check that a_i^2 + Delta is relatively prime to 2 \n",
    "F(2).factor()\n",
    "F(aa1^2 + Delta).factor()\n",
    "F(aa2^2 + Delta).factor()\n",
    "F(aa3^2 + Delta).factor()\n",
    "F(aa4^2 + Delta).factor()\n",
    "F(aa5^2 + Delta).factor()\n",
    "F(aa6^2 + Delta).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "#### Compute Weil index row\n",
    "GammaFv_cstarpsi(aa1^2+Delta)/GammaFv_cstarpsi(1)\n",
    "GammaFv_cstarpsi(aa2^2+Delta)/GammaFv_cstarpsi(1)\n",
    "GammaFv_cstarpsi(aa3^2+Delta)/GammaFv_cstarpsi(1)\n",
    "GammaFv_cstarpsi(aa4^2+Delta)/GammaFv_cstarpsi(1)\n",
    "GammaFv_cstarpsi(aa5^2+Delta)/GammaFv_cstarpsi(1)\n",
    "GammaFv_cstarpsi(3917^2*(aa6^2+Delta))/GammaFv_cstarpsi(1)\n",
    "#### We finish the proof of Lemma 4.12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 0,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
   ],
   "source": [
    "## In the proof of Theorem 1.3, we need the 2-adic valuation of y, which is the unique integral element satisfying g = x+y delta.\n",
    "## In the case of g = g_a, we know that y = 2*a/(a+Delta). Therefore,\n",
    "yy1=F(2*aa1/(aa1^2-Delta))\n",
    "yy2=F(2*aa2/(aa2^2-Delta))\n",
    "yy3=F(2*aa3/(aa3^2-Delta))\n",
    "yy4=F(2*aa4/(aa4^2-Delta))\n",
    "yy5=F(2*aa5/(aa5^2-Delta))\n",
    "yy6=F(2*aa6/(aa6^2-Delta))\n",
    "Ideal2=F.ideal(2)\n",
    "yy1.valuation(Ideal2)\n",
    "yy2.valuation(Ideal2)\n",
    "yy3.valuation(Ideal2)\n",
    "yy4.valuation(Ideal2)\n",
    "yy5.valuation(Ideal2)\n",
    "yy6.valuation(Ideal2)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "argv": [
    "sage-10.3",
    "--python",
    "-m",
    "sage.repl.ipython_kernel",
    "--matplotlib=inline",
    "-f",
    "{connection_file}"
   ],
   "display_name": "SageMath 10.3",
   "env": {
   },
   "language": "sagemath",
   "metadata": {
    "cocalc": {
     "description": "Open-source mathematical software system",
     "priority": 10,
     "url": "https://www.sagemath.org/"
    }
   },
   "name": "sage-10.3",
   "resource_dir": "/ext/jupyter/kernels/sage-10.3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.12+"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}
